Stationarity is not enough: tightness of the quantum mechanical bootstrap and the copositive cone

The numerical bootstrap for quantum mechanics tests a candidate state's positivity only against sums of squares, whereas every physical state assigns nonnegative expectation to every pointwise nonnegative polynomial. In one dimension the two coincide; in two or more they do not. Whether this gap is realized depends sharply on which constraint set is imposed. For the stationary bootstrap, which imposes <[H,O]> = 0 and is the relaxation appropriate to thermal and mixed states, we exhibit a two-dimensional quartic double well and a moment vector that satisfies every level-three stationary constraint exactly, has a positive definite moment matrix, and yet assigns a negative expectation to a polynomial nonnegative on R^2; it is therefore the moment sequence of no state. All data are rational, and every step is verified in exact arithmetic. For the eigenstate bootstrap, which additionally imposes <OH> = E<O>, the same search finds no violation in any of five settings spanning two, three and five degrees of freedom and truncation levels three and four, tested against complete families of separating polynomials. The single exception occurs at a truncation so low that only one eigenstate constraint survives, and the theory presented here accounts for it. We identify the mechanism: the eigenstate constraints bound the high momentum moments, otherwise unbounded on the feasible set, and it is those unbounded directions that reach the region between the two cones. Finally, under the reflection symmetries of a typical potential the relevant obstruction is copositivity rather than nonnegativity, which, for the quartic witnesses available at the lowest truncation, places the first possible failure at five degrees of freedom. We conjecture that the eigenstate constraints imply an Archimedean-type bound on the momentum moments, and formulate the corresponding tightness statement.

==> anc/README.txt <==
Title: Guide to the ancillary files
Description: Describes the ancillary files, the values they reproduce, and how
to run the verification script using only the Python standard library.


Ancillary files for

  "Stationarity is not enough: tightness of the quantum mechanical bootstrap
   and the copositive cone"
  Daniel Keren


CONTENTS

  verify.py           standalone verification of Theorem 1.  Requires only the
                      Python standard library.  No numerical libraries, no SDP
                      solver, and no floating-point arithmetic is used in any
                      check.

  moment_vector.txt   the exact rational moment vector m (74 entries), with the
                      monomial corresponding to each entry given in comments.

  gram_matrix.txt     the exact rational Gram matrix G (15x15) certifying that
                      (x^2+y^2+w^2) * P_c is a sum of squares.  P_c itself is
                      NOT a sum of squares: if it were, M_3 >= 0 would force
                      L_m(p_c) >= 0, contradicting check (3).  The multiplier
                      is therefore essential, and is supplied by Reznick's
                      theorem since P_c is positive definite.  A single factor
                      suffices here.


USAGE

  If the script arrived named verify_py.txt, rename it to verify.py first:
  some submission systems do not accept uploads with a .py extension.  The
  contents are unchanged.

  cd anc && python3 verify.py

  Runs in a few seconds and exits 0 if every check passes.


WHAT IS CHECKED

  verify.py does not trust any precomputed matrix.  It rebuilds the level-3
  STATIONARY bootstrap constraint system directly from

      H = (p1^2 + p2^2)/2 + 20[(q1^2-1)^2 + (q2^2-1)^2] - q1^2 q2^2,   E = 12

  using exact Gaussian-rational arithmetic in the Weyl algebra, and then
  verifies, over the rationals:

    (1) m satisfies all 218 equality constraints of the stationary system
        exactly -- the (S) relations together with <1> = 1, hermiticity and
        <H> = E;
    (2) each of the four parity blocks of the moment matrix at m is positive
        definite, by exact LDL^T (smallest pivot 1.721153e-03);
    (3) L_m(p_c) = -10649385831371/122880000000000 = -0.0866649238... < 0;
    (4) v^T G v equals (x^2+y^2+w^2) * P_c coefficient by coefficient, and G is
        positive definite by exact LDL^T (smallest pivot 1.525197e-05), so
        p_c >= 0 everywhere on R^2.

  The system has 74 real unknowns and 218 equality constraints.

  Items (1)-(3) exhibit a point feasible for the stationary bootstrap that
  assigns a negative expectation to p_c; item (4) establishes that p_c really
  is nonnegative.  Together they show m is the moment sequence of no positive
  measure, hence of no quantum state, pure or mixed.

  The eigenstate family (E) is deliberately absent from this system.  That is
  the point of the theorem: m is feasible for the stationary relaxation, which
  is the one appropriate to thermal and mixed states, and it violates the (E)
  constraints by a wide margin (see Eq. (10) of the paper).

  The scripts used to FIND m and G (semidefinite programming, the cutting-plane
  witness search, the energy and potential sweeps) are separate and are not
  needed to check the theorem.


==> anc/gram_matrix.txt <==
# Title: Witness Gram matrix
# Description: Exact rational Gram matrix certifying that the separating
# polynomial is nonnegative on the plane, via a sum-of-squares decomposition of
# its homogenisation times a multiplier.
#
# Exact rational Gram matrix G (15x15, symmetric) certifying
#   (x^2+y^2+w^2) * P_c(x,y,w) = v^T G v ,   G positive definite,
# where P_c is the homogenisation of p_c and v is the vector of
# monomials x^i y^j w^k of total degree 4, in the order:
#   v[ 0] = x^0 y^0 w^4
#   v[ 1] = x^0 y^1 w^3
#   v[ 2] = x^0 y^2 w^2
#   v[ 3] = x^0 y^3 w^1
#   v[ 4] = x^0 y^4 w^0
#   v[ 5] = x^1 y^0 w^3
#   v[ 6] = x^1 y^1 w^2
#   v[ 7] = x^1 y^2 w^1
#   v[ 8] = x^1 y^3 w^0
#   v[ 9] = x^2 y^0 w^2
#   v[10] = x^2 y^1 w^1
#   v[11] = x^2 y^2 w^0
#   v[12] = x^3 y^0 w^1
#   v[13] = x^3 y^1 w^0
#   v[14] = x^4 y^0 w^0
# One row per line, entries space-separated.
100889397/12800000 0/1 -20927145199/9830400000 0/1 -3353/204800000 0/1 0/1 0/1 0/1 -20927145199/9830400000 0/1 -6851703479/1843200000 0/1 0/1 -3353/204800000
0/1 38738916463/4915200000 0/1 -6976344273/3276800000 0/1 0/1 0/1 0/1 0/1 0/1 -171355696289/29491200000 0/1 0/1 0/1 0/1
-20927145199/9830400000 0/1 942088801/1638400000 0/1 43841/9830400000 0/1 0/1 0/1 0/1 16956478711/29491200000 0/1 14804045711/14745600000 0/1 0/1 144547/29491200000
0/1 -6976344273/3276800000 0/1 2826860983/4915200000 0/1 0/1 0/1 0/1 0/1 0/1 23144064461/14745600000 0/1 0/1 0/1 0/1
-3353/204800000 0/1 43841/9830400000 0/1 1/65536 0/1 0/1 0/1 0/1 144547/29491200000 0/1 37979/4915200000 0/1 0/1 -1209/16384000000
0/1 0/1 0/1 0/1 0/1 38738916463/4915200000 0/1 -171355696289/29491200000 0/1 0/1 0/1 0/1 -6976344273/3276800000 0/1 0/1
0/1 0/1 0/1 0/1 0/1 0/1 191855194043/14745600000 0/1 -193351186703/29491200000 0/1 0/1 0/1 0/1 -193351186703/29491200000 0/1
0/1 0/1 0/1 0/1 0/1 -171355696289/29491200000 0/1 15791449709/3686400000 0/1 0/1 0/1 0/1 23144064461/14745600000 0/1 0/1
0/1 0/1 0/1 0/1 0/1 0/1 -193351186703/29491200000 0/1 9196486177/2457600000 0/1 0/1 0/1 0/1 23473179083/8192000000 0/1
-20927145199/9830400000 0/1 16956478711/29491200000 0/1 144547/29491200000 0/1 0/1 0/1 0/1 942088801/1638400000 0/1 14804045711/14745600000 0/1 0/1 43841/9830400000
0/1 -171355696289/29491200000 0/1 23144064461/14745600000 0/1 0/1 0/1 0/1 0/1 0/1 15791449709/3686400000 0/1 0/1 0/1 0/1
-6851703479/1843200000 0/1 14804045711/14745600000 0/1 37979/4915200000 0/1 0/1 0/1 0/1 14804045711/14745600000 0/1 14363554083/8192000000 0/1 0/1 37979/4915200000
0/1 0/1 0/1 0/1 0/1 -6976344273/3276800000 0/1 23144064461/14745600000 0/1 0/1 0/1 0/1 2826860983/4915200000 0/1 0/1
0/1 0/1 0/1 0/1 0/1 0/1 -193351186703/29491200000 0/1 23473179083/8192000000 0/1 0/1 0/1 0/1 9196486177/2457600000 0/1
-3353/204800000 0/1 144547/29491200000 0/1 -1209/16384000000 0/1 0/1 0/1 0/1 43841/9830400000 0/1 37979/4915200000 0/1 0/1 1/65536


==> anc/moment_vector.txt <==
# Title: Spurious moment vector
# Description: The exact rational moment vector of Theorem 1: feasible for the
# level-three stationary bootstrap, yet the moment sequence of no quantum state.
#
# Exact rational moment vector m for the level-3 bootstrap of
#   V = 20[(q1^2-1)^2 + (q2^2-1)^2] - q1^2 q2^2 ,  E = 12
# (the converged ground-state energy is E0 = 11.22078, so E = 12
#  lies above it, inside the physically relevant range.)
# Layout: one line per real unknown, in the order used by verify.py.
# Line 2j is Re<q1^a1 q2^a2 p1^c1 p2^c2>, line 2j+1 is Im, for the
# j-th exchange-orbit representative (a1,a2,c1,c2) listed below.
# 74 entries.
# index   0,  1  <-> monomial (0, 0, 0, 0)
# index   2,  3  <-> monomial (0, 0, 0, 2)
# index   4,  5  <-> monomial (0, 0, 0, 4)
# index   6,  7  <-> monomial (0, 0, 0, 6)
# index   8,  9  <-> monomial (0, 0, 2, 2)
# index  10, 11  <-> monomial (0, 0, 2, 4)
# index  12, 13  <-> monomial (0, 1, 0, 1)
# index  14, 15  <-> monomial (0, 1, 0, 3)
# index  16, 17  <-> monomial (0, 1, 0, 5)
# index  18, 19  <-> monomial (0, 1, 2, 1)
# index  20, 21  <-> monomial (0, 1, 2, 3)
# index  22, 23  <-> monomial (0, 1, 4, 1)
# index  24, 25  <-> monomial (0, 2, 0, 0)
# index  26, 27  <-> monomial (0, 2, 0, 2)
# index  28, 29  <-> monomial (0, 2, 0, 4)
# index  30, 31  <-> monomial (0, 2, 2, 0)
# index  32, 33  <-> monomial (0, 2, 2, 2)
# index  34, 35  <-> monomial (0, 2, 4, 0)
# index  36, 37  <-> monomial (0, 3, 0, 1)
# index  38, 39  <-> monomial (0, 3, 0, 3)
# index  40, 41  <-> monomial (0, 3, 2, 1)
# index  42, 43  <-> monomial (0, 4, 0, 0)
# index  44, 45  <-> monomial (0, 4, 0, 2)
# index  46, 47  <-> monomial (0, 4, 2, 0)
# index  48, 49  <-> monomial (0, 5, 0, 1)
# index  50, 51  <-> monomial (0, 6, 0, 0)
# index  52, 53  <-> monomial (1, 1, 1, 1)
# index  54, 55  <-> monomial (1, 1, 1, 3)
# index  56, 57  <-> monomial (1, 2, 1, 0)
# index  58, 59  <-> monomial (1, 2, 1, 2)
# index  60, 61  <-> monomial (1, 2, 3, 0)
# index  62, 63  <-> monomial (1, 3, 1, 1)
# index  64, 65  <-> monomial (1, 4, 1, 0)
# index  66, 67  <-> monomial (2, 2, 0, 0)
# index  68, 69  <-> monomial (2, 2, 0, 2)
# index  70, 71  <-> monomial (2, 3, 0, 1)
# index  72, 73  <-> monomial (2, 4, 0, 0)
1/1
0/1
252049/30000
0/1
161788949413/800000
0/1
23584859410477/2500
0/1
147450185999/2400000
0/1
15146414574061/10000
0/1
0/1
1/2
0/1
252049/20000
0/1
161788949413/320000
0/1
252049/60000
0/1
147450185999/1600000
0/1
161788949413/1600000
812049/800000
0/1
557813/7500
0/1
25128772253/10000
0/1
61171/15000
0/1
2942681777/10000
0/1
4129654781/2500
0/1
0/1
2436147/1600000
0/1
1680939/5000
0/1
61171/10000
5719/5000
0/1
573042/625
0/1
4205691/5000
0/1
0/1
5719/2000
1589931/400000
0/1
-60403/15000
0/1
-2239497561/10000
0/1
0/1
812049/1600000
0/1
148169/5000
0/1
61171/10000
-391089/10000
0/1
0/1
5719/10000
14231/15000
0/1
46658/625
0/1
0/1
14231/10000
1857/2000
0/1


==> anc/verify.py <==
# Title: Exact verification script
# Description: Standalone Python script that rebuilds the level-three stationary
# bootstrap and verifies every assertion of Theorem 1 in exact rational
# arithmetic, using only the standard library.
"""
Standalone verification of Theorem 1 in
"Stationarity is not enough: tightness of the quantum mechanical bootstrap
 and the copositive cone".

    python3 verify.py

Requires only the Python standard library (fractions, itertools, math).
No numerical libraries, no solver, no floating-point arithmetic anywhere.

WHICH RELAXATION THIS VERIFIES.  The paper distinguishes two constraint sets.
This script builds the STATIONARY one, denoted (S) in the text:

    <1> = 1,  hermiticity,  M_K >= 0,  <[H,O]> = 0,  and  <H> = E.

It does NOT impose the eigenstate family (E), <O H> = E <O> for general O.
That omission is deliberate and is the content of Theorem 1: the stationary
relaxation -- the one appropriate to thermal and mixed states, and the one
thermal bootstraps actually run -- is not tight at level three in two
dimensions.  The paper shows separately (Section IV) that adding the (E) rows
destroys this violation; the moment vector checked here violates them by a
large margin, which is Eq. (10) of the paper.  So a reader who adds (E) to
this script and finds the check fail is reproducing the paper, not refuting it.

The script does NOT trust any precomputed matrix.  It rebuilds the level-3
constraint system from the Hamiltonian itself, using exact Gaussian-rational
arithmetic in the Weyl algebra, and then checks:

  (1)  m satisfies every bootstrap equality of type (S) exactly, together
       with <1> = 1 and <H> = E;
  (2)  every block of the moment matrix at m is positive definite
       (exact LDL^T, all pivots > 0);
  (3)  L_m(p_c) < 0 exactly;
  (4)  (x^2+y^2+w^2) * P_c = v^T G v  as an identity of polynomials, and
       G is positive definite (exact LDL^T), hence p_c >= 0 on R^2.

(1)-(3) say m is bootstrap-feasible but assigns a negative expectation to a
nonnegative polynomial; (4) says that polynomial really is nonnegative.
Together they say m is the moment sequence of no state.

Expected output on the shipped data (see Appendix A of the paper):
  74 real unknowns, 218 equality constraints, exact rank 52;
  four moment-matrix blocks of sizes 7, 12, 12, 4, all positive definite,
  smallest pivot 1.721153e-03;
  L_m(p_c) = -10649385831371/122880000000000 = -0.0866649238;
  Gram matrix positive definite, smallest pivot 1.525197e-05.

The only inputs are moment_vector.txt and gram_matrix.txt, which must be in
the current working directory.
"""

import itertools
from fractions import Fraction as F
from math import comb, factorial

# --------------------------------------------------------------------------
#  Exact Gaussian-rational arithmetic: a coefficient is a pair (re, im).
# --------------------------------------------------------------------------
Z = (F(0), F(0))
def cadd(a, b):  return (a[0] + b[0], a[1] + b[1])
def cmul(a, b):  return (a[0]*b[0] - a[1]*b[1], a[0]*b[1] + a[1]*b[0])
def cscal(a, s): return (a[0]*s, a[1]*s)
def cconj(a):    return (a[0], -a[1])
def cnz(a):      return a[0] != 0 or a[1] != 0

def wclean(A): return {k: v for k, v in A.items() if cnz(v)}
def wadd(A, B):
    o = dict(A)
    for k, v in B.items(): o[k] = cadd(o.get(k, Z), v)
    return wclean(o)
def wscale(A, s): return wclean({k: cscal(v, F(s)) for k, v in A.items()})

# (-i)^k for k mod 4
_IPOW = [(F(1), F(0)), (F(0), F(-1)), (F(-1), F(0)), (F(0), F(1))]

def _pq(c, a):
    """normal-order p^c q^a in one mode:
       p^c q^a = sum_k k! C(a,k) C(c,k) (-i)^k q^(a-k) p^(c-k)"""
    return [(a-k, c-k, cscal(_IPOW[k % 4], F(factorial(k)*comb(a, k)*comb(c, k))))
            for k in range(min(a, c) + 1)]

def wmul(A, B):
    o = {}
    for (a1, a2, c1, c2), va in A.items():
        for (b1, b2, d1, d2), vb in B.items():
            for e1, f1, k1 in _pq(c1, b1):
                for e2, f2, k2 in _pq(c2, b2):
                    k = (a1+e1, a2+e2, f1+d1, f2+d2)
                    o[k] = cadd(o.get(k, Z), cmul(cmul(va, vb), cmul(k1, k2)))
    return wclean(o)

def wdag(A):
    o = {}
    for (a1, a2, c1, c2), v in A.items():
        for e1, f1, k1 in _pq(c1, a1):
            for e2, f2, k2 in _pq(c2, a2):
                k = (e1, e2, f1, f2)
                o[k] = cadd(o.get(k, Z), cmul(cconj(v), cmul(k1, k2)))
    return wclean(o)

def wcomm(A, B): return wadd(wmul(A, B), wscale(wmul(B, A), -1))
def mono(a1=0, a2=0, c1=0, c2=0, re=1, im=0):
    return {(a1, a2, c1, c2): (F(re), F(im))}

def keys_upto(D):
    return [k for k in itertools.product(range(D+1), repeat=4) if sum(k) <= D]
def par(k):   return ((k[0]+k[2]) % 2, (k[1]+k[3]) % 2)
def exch(k):  return (k[1], k[0], k[3], k[2])
def canon(k): return min(k, exch(k))

# --------------------------------------------------------------------------
#  The system, Eq. (7) of the paper:
#      H = (p1^2+p2^2)/2 + 20[(q1^2-1)^2+(q2^2-1)^2] - q1^2 q2^2
#      E = 12
#  E is a rational number strictly above the ground-state energy
#  E_0 = 11.22078; it need not be an eigenvalue.  EVAL below must match the
#  energy at which moment_vector.txt was generated -- check (1) reports a
#  clear diagnostic if the two files disagree.
# --------------------------------------------------------------------------
A_, C_, EVAL = F(20), F(-1), F(12)

H = wadd(
    wscale(wadd(wmul(mono(c1=1), mono(c1=1)), wmul(mono(c2=1), mono(c2=1))), F(1, 2)),
    wadd(wadd(mono(a1=4, re=A_), mono(a2=4, re=A_)),
         wadd(wadd(mono(a1=2, re=-2*A_), mono(a2=2, re=-2*A_)),
              wadd(mono(re=2*A_), mono(a1=2, a2=2, re=C_)))))

def build(K=3):
    """rebuild the level-K stationary (S) constraint system exactly"""
    Dv = 2*K
    live = [k for k in keys_upto(Dv) if par(k) == (0, 0)]
    reps = sorted({canon(k) for k in live})
    idx  = {k: reps.index(canon(k)) for k in live}
    NV = 2*len(reps)
    classes = {}
    for k in keys_upto(K): classes.setdefault(par(k), []).append(k)

    def lin(elem):
        rr = [F(0)]*NV; ri = [F(0)]*NV
        for k, v in elem.items():
            if par(k) != (0, 0): continue          # vanishes by symmetry
            if k not in idx: return None, None
            j = idx[k]
            rr[2*j] += v[0]; rr[2*j+1] += -v[1]
            ri[2*j] += v[1]; ri[2*j+1] +=  v[0]
        return rr, ri

    blocks = []
    for cls, mons in sorted(classes.items()):
        TA, TB = [], []
        for ka in mons:
            Oa = wdag({ka: (F(1), F(0))}); ra, rb = [], []
            for kb in mons:
                rr, ri = lin(wmul(Oa, {kb: (F(1), F(0))}))
                ra.append(rr); rb.append(ri)
            TA.append(ra); TB.append(rb)
        blocks.append((cls, len(mons), TA, TB))

    rows, rhs = [], []
    def eq(elem, a, b):
        rr, ri = lin(elem)
        if rr is None: return
        rows.append(rr); rhs.append(a); rows.append(ri); rhs.append(b)

    eq(mono(), F(1), F(0))                                   # <1> = 1
    for k in reps:                                           # hermiticity
        rr, ri = lin(wdag({k: (F(1), F(0))}))
        if rr is None: continue
        j = idx[k]; rr = list(rr); ri = list(ri)
        rr[2*j] -= 1; ri[2*j+1] += 1
        rows.append(rr); rhs.append(F(0)); rows.append(ri); rhs.append(F(0))
    for k in keys_upto(Dv-2):                                # (S): <[H,O]> = 0
        eq(wcomm(H, {k: (F(1), F(0))}), F(0), F(0))
    hr, hi = lin(H)                                          # <H> = E
    rows.append(hr); rhs.append(EVAL); rows.append(hi); rhs.append(F(0))
    return dict(NV=NV, reps=reps, idx=idx, blocks=blocks, C=rows, d=rhs)

def ldl_pd(M):
    """exact LDL^T.  Returns (is_positive_definite, pivots)."""
    n = len(M); A = [row[:] for row in M]; piv = []
    for k in range(n):
        if A[k][k] <= 0: return False, piv
        piv.append(A[k][k])
        for i in range(k+1, n):
            f = A[i][k] / A[k][k]
            for j in range(k, n): A[i][j] -= f * A[k][j]
    return True, piv

# --------------------------------------------------------------------------
#  The witness  p_c = p + 1/4096 + (1/65536)(x^6+y^6),  Eqs. (8)-(9).
# --------------------------------------------------------------------------
BASIS = [{(0,0):1}, {(2,0):1,(0,2):1}, {(4,0):1,(0,4):1},
         {(2,2):1}, {(6,0):1,(0,6):1}, {(4,2):1,(2,4):1}]
PC = [F(788174,100000) + F(1,4096),
      F(-425817,100000),
      F(57512,100000),
      F(-799889,100000),
      F(0) + F(1,65536),
      F(374206,100000)]

def read_fracs(path):
    out = []
    for line in open(path):
        line = line.strip()
        if not line or line.startswith('#'): continue
        out.extend(F(tok) for tok in line.split())
    return out

# --------------------------------------------------------------------------
def main():
    ok = True
    print("Rebuilding the level-3 stationary (S) bootstrap system from H")
    print("(exact arithmetic; the eigenstate family (E) is deliberately absent)...")
    B = build(3)
    NV = B['NV']
    print(f"  {NV} real unknowns, {len(B['C'])} equality constraints\n")

    m = read_fracs("moment_vector.txt")
    assert len(m) == NV, f"expected {NV} moment entries, got {len(m)}"

    # (1) equality constraints
    bad = [r for r in range(len(B['C']))
           if sum(B['C'][r][i]*m[i] for i in range(NV)) != B['d'][r]]
    print("(1) bootstrap equalities satisfied exactly : "
          + ("YES" if not bad else f"NO ({len(bad)} of {len(B['C'])} violated)"))
    if bad:
        n_before_energy = len(B['C']) - 2   # last two rows: Re<H>=E and Im<H>=0
        for r in bad:
            lhs = sum(B['C'][r][i]*m[i] for i in range(NV))
            if r >= n_before_energy:
                print(f"      row {r} is the energy constraint <H> = E:")
                print(f"        <H> at m  = {lhs} = {float(lhs):.6f}")
                print(f"        expected  = {EVAL}")
                print( "      >>> verify.py and moment_vector.txt are for different")
                print( "      >>> energies.  Use matching versions of both files.")
            else:
                print(f"      row {r}: got {lhs}, expected {B['d'][r]}")
    ok &= (not bad)

    # (2) moment matrix blocks positive definite
    print("(2) moment-matrix blocks positive definite :")
    worst = None
    for cls, nb, TA, TB in B['blocks']:
        M = [[F(0)]*(2*nb) for _ in range(2*nb)]
        for i in range(nb):
            for j in range(nb):
                a = sum(TA[i][j][t]*m[t] for t in range(NV))
                b = sum(TB[i][j][t]*m[t] for t in range(NV))
                M[i][j] = a;    M[i][nb+j] = -b
                M[nb+i][j] = b; M[nb+i][nb+j] = a
        pd, piv = ldl_pd(M)
        print(f"      parity block {cls}, size {nb}: "
              f"{'positive definite' if pd else 'NOT PD'}")
        ok &= pd
        if pd: worst = min(piv) if worst is None else min(worst, min(piv))
    if worst is not None:
        print(f"      smallest pivot over all blocks = {float(worst):.6e}")

    # (3) L_m(p_c) < 0
    row = [F(0)]*NV
    for i, bas in enumerate(BASIS):
        for (a, b), c in bas.items():
            k = (a, b, 0, 0)
            if k in B['idx']: row[2*B['idx'][k]] += PC[i]*F(c)
    val = sum(row[i]*m[i] for i in range(NV))
    print(f"\n(3) L_m(p_c) = {val}")
    print(f"           = {float(val):.10f}  <  0 : "
          f"{'YES' if val < 0 else 'NO'}")
    ok &= (val < 0)

    # (4) the SOS certificate for p_c >= 0
    print("\n(4) SOS certificate for p_c >= 0 on R^2:")
    G_flat = read_fracs("gram_matrix.txt")
    h = 4
    mons = [(i, j, h-i-j) for i in range(h+1) for j in range(h+1-i)]
    n = len(mons)
    assert len(G_flat) == n*n, f"expected {n*n} Gram entries, got {len(G_flat)}"
    G = [[G_flat[i*n + j] for j in range(n)] for i in range(n)]

    sym_ok = all(G[i][j] == G[j][i] for i in range(n) for j in range(n))
    print(f"      G symmetric                        : {'YES' if sym_ok else 'NO'}")
    ok &= sym_ok

    # target coefficients of (x^2+y^2+w^2) * P_c
    Pr = {}
    for i, bas in enumerate(BASIS):
        for (a, b), c in bas.items(): Pr[(a, b)] = Pr.get((a, b), F(0)) + PC[i]*F(c)
    target = {}
    for (a, b), v in Pr.items():
        for da, db, dc in ((2,0,0), (0,2,0), (0,0,2)):
            k = (a+da, b+db, 6-a-b+dc)
            target[k] = target.get(k, F(0)) + v

    acc = {}
    for i, mi in enumerate(mons):
        for j, mj in enumerate(mons):
            k = tuple(mi[t] + mj[t] for t in range(3))
            acc.setdefault(k, []).append((i, j))
    allk = set(acc) | set(target)
    mism = sum(1 for k in allk
               if sum(G[i][j] for i, j in acc.get(k, [])) != target.get(k, F(0)))
    print(f"      v^T G v matches (x^2+y^2+w^2)P_c   : "
          f"{'YES' if mism == 0 else f'NO ({mism} coefficients differ)'}")
    ok &= (mism == 0)

    pd, piv = ldl_pd(G)
    print(f"      G positive definite (exact LDL^T)  : "
          f"{'YES' if pd else 'NO'}")
    if pd: print(f"      smallest pivot of G                = {float(min(piv)):.6e}")
    ok &= pd

    print("\n" + "="*66)
    if ok:
        print("ALL CHECKS PASSED.")
        print("m is feasible for the level-3 STATIONARY bootstrap, its moment")
        print("matrix is positive definite, and it assigns a negative expectation")
        print("to p_c, which is nonnegative on R^2.  Hence m is the moment")
        print("sequence of no positive measure, and therefore of no quantum")
        print("state, pure or mixed.")
    else:
        print("VERIFICATION FAILED -- see above.")
    print("="*66)
    return 0 if ok else 1

if __name__ == "__main__":
    raise SystemExit(main())

